Linear $d$-polychromatic $Q_{d-1}$-colorings of the Hypercube

Let $n \ge d \ge \ell \ge 1$ be integers, and denote the $n$-dimensional hypercube by $Q_n$. A coloring of the $\ell$-dimensional subcubes $Q_\ell$ in $Q_n$ is called a $Q_\ell$-coloring. Such a coloring is $d$-polychromatic if every $Q_d$ in the $Q_n$ contains a $Q_\ell$ of every color. In this paper we consider a specific class of $Q_\ell$-colorings that are called linear. Given $\ell$ and $d$, let $p_{lin}^\ell(d)$ be the largest number of colors such that there is a $d$-polychromatic linear $Q_\ell$-coloring of $Q_n$ for all $n \ge d$. We prove that for all $d \ge 3$, $p_{lin}^{d-1}(d) = 2$. In addition, using a computer search, we determine $p_{lin}^\ell(d)$ for some specific values of $\ell$ and $d$, in some cases improving on previously known lower bounds.

==> anc/code.py <==
import math
import random

from itertools import combinations as combo
from itertools import combinations_with_replacement as combo_wr
from itertools import product as prod


# returns a list of all possible coefficients for chi given l and m
def generate_coeffs(l, m):
    assert(type(m) == list)
    assert(type(l) == int)

    result = list()

    for i in range(len(m)):
        result.append(list(range(m[i])))

    return list(prod(prod(*result), repeat = l+1))    


# returns a set containing all possible colors
def generate_full_colors(m):
    assert(type(m) == list)

    S = set()
    coeffs = list()
    for i in range(len(m)):
        coeffs.append(tuple(range(m[i])))
    temp = prod(prod(*coeffs))
    for j in temp:
        S.add(j[0])
    return S

# returns a list containing all factor combinations of n where each factor is > 1
def factor_combos(n):
    def factor_combos_helper(n, min_div = 2):
        if n == 1:
            yield []
        for divisor in range(min_div, n+1):
            if n % divisor == 0:
                for factor_combo in factor_combos_helper(n//divisor, divisor):
                    yield factor_combo + [divisor]
    return list(factor_combos_helper(n))

# tests if there is a d-polychromatic linear Q_l linear coloring of the hypercube with M colors
def isValidColoring(l, d, M):
    factorizations = factor_combos(M)
    counting_vector = list(prod(range(M), repeat = d-1))
    stars = list(combo(range(1, d+1), l))

    for m in factorizations:
        full_colors = generate_full_colors(m)
        coeffs = generate_coeffs(l, m)
        

        for chi in coeffs:
            flag = False

            for x in counting_vector:
                x = [0] + list(x) + [0]
                S = set()

                for s in stars:
                    s = [0] + list(s) + [d+1]
                    y = [None for _ in range(l+1)]
                    zlist = [None for _ in range(l+1)]

                    for j in range(l+1):
                        y[j] = sum(x[s[j]:s[j+1]])
                        zlist[j] = list(range(s[j+1]-s[j]))

                    for z in prod(*zlist):
                        color = [0 for _ in range(len(m))]

                        for i in range(len(m)):
                            for j in range(l+1):
                                color[i] = (color[i] + chi[j][i] * (y[j] + z[j])) % m[i]

                        S.add(tuple(color))
                
                
                if S != full_colors:
                    flag = True
                    break

            if not flag:
                print("l: " + str(l) + ", d: " + str(d) + ", M: " + str(m) + ": True")
                return True
            else:
                continue
        print("l: " + str(l) + ", d: " + str(d) + ", M: " + str(m) + ": False")
    return False

# wrapper function
def format_coeff(coeff):
    result = list()
    for c in coeff:
        if len(c) == 1:
            result += list(c)
        else:
            result.append(c)
    return result

#returns all coefficients for chi that are d-polychromatic
#m is a list containing m_0, m_1, ..., m_n
def get_all_coeffs(l, d, m):
    #pre-process
    n = len(m)
    M = 1
    prevLen = -1

    for i in range(n):
        M *= m[i]

    full_colors = generate_full_colors(m)
    counting_vector = list(prod(range(M), repeat = d-1))
    stars = list(combo(range(1, d+1), l))

    result = dict()

    coeffs = generate_coeffs(l, m)
    
    for c in coeffs:
        result[c] = set()

    random.shuffle(counting_vector)

    for x in counting_vector:
        x = [0] + list(x) + [0]

        for s in stars:
            s = [0] + list(s) + [d+1]
            y = [None for _ in range(l+1)]
            zlist = [None for _ in range(l+1)]

            for j in range(l+1):
                y[j] = sum(x[s[j]:s[j+1]])
                zlist[j] = list(range(s[j+1]-s[j]))

            for z in prod(*zlist):
                for c, v in result.items():

                    color = [0 for _ in range(n)]

                    for i in range(n):
                        for j in range(l+1):
                            color[i] = (color[i] + c[j][i] * (y[j] + z[j])) % m[i]

                    result[c].add(tuple(color))
        
        deleteKeys = list()

        for key, value in result.items():
            if result[key] != full_colors:
                deleteKeys.append(key)
            else:
                result[key] = set()
  
        for key in deleteKeys:
            del(result[key])

    return sorted([format_coeff(key) for (key, value) in result.items()])

# here is an example usage of the above functions:
#
# isValidColoring(2, 4, 6)
# for coeff in get_all_coeffs(2,4, [3, 2]):
#     print(coeff)

